Third Family Hypercharge Model for $R_{K^{(\ast)}}$ and Aspects of the Fermion Mass Problem

We present a model to explain LHCb's recent measurements of $R_K$ and $R_{K^{\ast}}$ based on an anomaly-free, spontaneously-broken $U(1)_F$ gauge symmetry, without any fermionic fields beyond those of the Standard Model (SM). The model explains the hierarchical heaviness of the third family and the smallness of quark mixing. The $U(1)_F$ charges of the third family of SM fields and the Higgs doublet are set equal to their respective hypercharges. A heavy $Z^\prime$ particle with flavour-dependent couplings can modify the $[\overline{b_L} \gamma^\rho s_L][\overline{\mu_L} \gamma_\rho \mu_L]$ effective vertex in the desired way. The $Z^\prime$ contribution to $B_s-\overline{B_s}$ mixing is suppressed by a small mixing angle connected to $V_{ts}$, making the constraint coming from its measurement easier to satisfy. The model can explain $R_K$ and $R_{K^{(\ast)}}$ whilst simultaneously passing other constraints, including measurements of the lepton flavour universality of $Z$ couplings.

==> anc/LEP_uncertainties.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11808,        343]
NotebookOptionsPosition[      8822,        285]
NotebookOutlinePosition[      9162,        300]
CellTagsIndexPosition[      9119,        297]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Rel", " ", "=", " ", "20.804"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rmu", " ", "=", " ", "20.785"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"R", " ", "=", " ", 
  RowBox[{"Rmu", "/", "Rel"}]}]}], "Input",
 CellChangeTimes->{{3.743849214896699*^9, 
  3.743849260692727*^9}},ExpressionUUID->"ce92f493-9565-4535-8e58-\
b0c901e3b581"],

Cell[BoxData["0.9990867140934436`"], "Output",
 CellChangeTimes->{
  3.743849261711734*^9, 3.745061411779641*^9, {3.745061869352109*^9, 
   3.74506191637892*^9}, {3.7450619957416887`*^9, 
   3.745062002898676*^9}},ExpressionUUID->"216848de-dbf8-427e-9d38-\
e893d2ee9a81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaEl", " ", "=", " ", "0.05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaMu", " ", "=", " ", "0.033"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sigmaR", " ", "=", " ", 
  RowBox[{"R", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"sigmaEl", "/", "Rel"}], ")"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"sigmaMu", "/", "Rmu"}], ")"}], "^", "2"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.743849312702257*^9, 
  3.743849378396288*^9}},ExpressionUUID->"81ab9b38-465b-4c46-8dcc-\
75cf56568af6"],

Cell[BoxData["0.002877819488398095`"], "Output",
 CellChangeTimes->{
  3.743849382792417*^9, 3.745061411802816*^9, {3.7450618693833847`*^9, 
   3.745061916464715*^9}, {3.745061995796381*^9, 
   3.7450620029231253`*^9}},ExpressionUUID->"1e17bdc0-9c77-4782-a0df-\
174865dfd151"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", "0.64"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "'"}], "=", "0.34"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"F", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"g", "^", "2"}], "-", 
     RowBox[{
      RowBox[{"g", "'"}], "^", "2"}]}], ")"}], 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"g", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"g", "'"}], "^", "2"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g", "^", "4"}], "-", 
      RowBox[{"2", 
       RowBox[{"g", "^", "2"}], 
       RowBox[{
        RowBox[{"g", "'"}], "^", "2"}]}], "+", 
      RowBox[{"5", 
       RowBox[{
        RowBox[{"g", "'"}], "^", "4"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.743862952026626*^9, 3.743862958057817*^9}, {
  3.743863196487049*^9, 
  3.7438632437353697`*^9}},ExpressionUUID->"4cd3f05d-9792-4466-9a5f-\
d47a533b2a14"],

Cell[BoxData["1.5230871619776505`"], "Output",
 CellChangeTimes->{
  3.743863244987431*^9, 3.745061411807132*^9, {3.7450618693867693`*^9, 
   3.7450619164815493`*^9}, {3.745061995803401*^9, 
   3.7450620029272833`*^9}},ExpressionUUID->"9b85a9bc-f3b1-44b1-93a0-\
673850c49a81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FF", "=", 
  RowBox[{
   RowBox[{"0.6", "^", "2"}], " ", "2", "F", " "}]}]], "Input",
 CellChangeTimes->{{3.7438632727281837`*^9, 3.7438632990781183`*^9}, 
   3.745061860807536*^9},ExpressionUUID->"a582e695-8329-4d11-967f-\
ae62b37da203"],

Cell[BoxData["1.0966227566239084`"], "Output",
 CellChangeTimes->{
  3.743863306322098*^9, 3.745061411821426*^9, {3.74506186940329*^9, 
   3.745061916558365*^9}, {3.745061995825982*^9, 
   3.74506200294128*^9}},ExpressionUUID->"e519ffb7-0c6a-47bf-8c32-\
e769862a5e32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "=", 
  RowBox[{"FF", "/", 
   RowBox[{"(", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"g", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"g", "'"}], "^", "2"}]}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.743863523079135*^9, 3.7438635432352953`*^9}, {
  3.7450618750547113`*^9, 
  3.745061887517516*^9}},ExpressionUUID->"404d3df0-8961-4192-8e5c-\
6bfc483c0314"],

Cell[BoxData["1.5131949917020184`"], "Output",
 CellChangeTimes->{
  3.74386355917737*^9, 3.745061411840292*^9, {3.745061869425941*^9, 
   3.745061900181509*^9}, {3.7450619958431377`*^9, 
   3.745062002954617*^9}},ExpressionUUID->"94821650-9433-46f3-996d-\
ebc4b4480c8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R", "+", 
  RowBox[{"2", "sigmaR"}]}]], "Input",
 CellChangeTimes->{{3.743863704650354*^9, 
  3.743863712200695*^9}},ExpressionUUID->"246361d4-7183-4b13-b1c4-\
91fe92b0fb6e"],

Cell[BoxData["1.0048423530702397`"], "Output",
 CellChangeTimes->{
  3.743863712841818*^9, 3.7450614118672953`*^9, {3.74506186946129*^9, 
   3.745061900196776*^9}, {3.7450619958587427`*^9, 
   3.7450620029671993`*^9}},ExpressionUUID->"12036886-dddb-42d5-b884-\
8614a2c433d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"R", "+", 
     RowBox[{"2", "sigmaR"}], "-", "1"}], ")"}], "/", 
   "K"}]}], "\[IndentingNewLine]", 
 RowBox[{"Sqrt", "[", "J", "]"}]}], "Input",
 CellChangeTimes->{{3.743863782585498*^9, 3.743863795400557*^9}, {
   3.7438638834076147`*^9, 3.743863892847425*^9}, {3.745061893134659*^9, 
   3.745061893581625*^9}, 
   3.74506200026714*^9},ExpressionUUID->"aff430ea-cc26-407d-8e47-\
2111b956b65a"],

Cell[BoxData["0.003200085314050055`"], "Output",
 CellChangeTimes->{
  3.743863893375772*^9, 3.7450614118896523`*^9, {3.745061869497284*^9, 
   3.745061900212451*^9}, {3.745061995878182*^9, 
   3.745062002978507*^9}},ExpressionUUID->"120683a2-ac02-455f-a8fd-\
14e505dc0abf"],

Cell[BoxData["0.05656929656668938`"], "Output",
 CellChangeTimes->{
  3.743863893375772*^9, 3.7450614118896523`*^9, {3.745061869497284*^9, 
   3.745061900212451*^9}, {3.745061995878182*^9, 
   3.745062002979157*^9}},ExpressionUUID->"a7770b1e-8e6a-4b93-8851-\
db453d195db3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.745061912781795*^9},
 NumberMarks->False,ExpressionUUID->"5083aaff-8bff-46e8-9c0d-6c2a9fb4a7b2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.745061911703391*^9, 
  3.745061911742461*^9}},ExpressionUUID->"c808a311-f802-4309-9797-\
cf7400244431"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"(", 
      RowBox[{"R", "-", 
       RowBox[{"2", " ", "sigmaR"}]}], ")"}]}], ")"}], "/", 
   "1.5"}]}]], "Input",
 CellChangeTimes->{{3.745061401646172*^9, 3.745061435731138*^9}, {
  3.7450615210419073`*^9, 3.7450615249223423`*^9}, {3.745061990645945*^9, 
  3.745061991123035*^9}},ExpressionUUID->"a0c1c34d-1ac9-4ace-8a3c-\
f807806e588e"],

Cell[BoxData["0.004445949922235052`"], "Output",
 CellChangeTimes->{
  3.7450614119383802`*^9, 3.7450615255074673`*^9, {3.7450618695469227`*^9, 
   3.7450619002384167`*^9}, {3.745061995908835*^9, 
   3.745062002999086*^9}},ExpressionUUID->"7e692265-2fc4-4450-af34-\
f8a5a6e15de5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gFoverMZprime", " ", "=", " ", 
  RowBox[{
   RowBox[{"Sqrt", "[", "J2", "]"}], "*", 
   RowBox[{"1000", "/", "91.2"}]}]}]], "Input",
 CellChangeTimes->{{3.745061572880662*^9, 3.7450615839131727`*^9}, 
   3.74506198362899*^9, {3.745062059491843*^9, 
   3.745062102723041*^9}},ExpressionUUID->"ffc04719-711b-4bae-9e78-\
c7d448c6c4ad"],

Cell[BoxData["0.731117947303661`"], "Output",
 CellChangeTimes->{
  3.745062103748889*^9},ExpressionUUID->"65ef8ef8-8845-4001-9552-\
70fa346f33bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", "0.731117947303661`"}]], "Input",
 CellChangeTimes->{{3.745062106148478*^9, 
  3.7450621095199137`*^9}},ExpressionUUID->"b224ac5e-abf6-455f-9573-\
076fca340196"],

Cell[BoxData["1.3677683658128859`"], "Output",
 CellChangeTimes->{
  3.745062110844191*^9},ExpressionUUID->"a9f299ae-230f-4a9b-9ea5-\
c8953b293743"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7450619796760683`*^9, 
  3.7450619796854267`*^9}},ExpressionUUID->"d0033504-a06e-4d83-89d2-\
7d8bda1fd4c8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.745061587818441*^9, 3.745061589913075*^9}, 
   3.7450619787667627`*^9},ExpressionUUID->"56a4e04d-a215-4467-868d-\
fcfa34609c2b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.74506197774827*^9, 
  3.745061977774137*^9}},ExpressionUUID->"283cc3f4-c4cc-4884-ac21-\
597a8bd5a3e3"]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 288}, {Automatic, 72}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 384, 9, 78, "Input",ExpressionUUID->"ce92f493-9565-4535-8e58-b0c901e3b581"],
Cell[967, 33, 271, 5, 35, "Output",ExpressionUUID->"216848de-dbf8-427e-9d38-e893d2ee9a81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1275, 43, 630, 18, 78, "Input",ExpressionUUID->"81ab9b38-465b-4c46-8dcc-75cf56568af6"],
Cell[1908, 63, 276, 5, 35, "Output",ExpressionUUID->"1e17bdc0-9c77-4782-a0df-174865dfd151"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2221, 73, 959, 32, 78, "Input",ExpressionUUID->"4cd3f05d-9792-4466-9a5f-d47a533b2a14"],
Cell[3183, 107, 276, 5, 35, "Output",ExpressionUUID->"9b85a9bc-f3b1-44b1-93a0-673850c49a81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3496, 117, 262, 6, 31, "Input",ExpressionUUID->"a582e695-8329-4d11-967f-ae62b37da203"],
Cell[3761, 125, 268, 5, 35, "Output",ExpressionUUID->"e519ffb7-0c6a-47bf-8c32-e769862a5e32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4066, 135, 412, 12, 31, "Input",ExpressionUUID->"404d3df0-8961-4192-8e5c-6bfc483c0314"],
Cell[4481, 149, 271, 5, 35, "Output",ExpressionUUID->"94821650-9433-46f3-996d-ebc4b4480c8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4789, 159, 198, 5, 31, "Input",ExpressionUUID->"246361d4-7183-4b13-b1c4-91fe92b0fb6e"],
Cell[4990, 166, 275, 5, 35, "Output",ExpressionUUID->"12036886-dddb-42d5-b884-8614a2c433d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5302, 176, 471, 12, 55, "Input",ExpressionUUID->"aff430ea-cc26-407d-8e47-2111b956b65a"],
Cell[5776, 190, 274, 5, 35, "Output",ExpressionUUID->"120683a2-ac02-455f-a8fd-14e505dc0abf"],
Cell[6053, 197, 273, 5, 35, "Output",ExpressionUUID->"a7770b1e-8e6a-4b93-8851-db453d195db3"]
}, Open  ]],
Cell[6341, 205, 144, 2, 31, "Input",ExpressionUUID->"5083aaff-8bff-46e8-9c0d-6c2a9fb4a7b2"],
Cell[6488, 209, 152, 3, 31, InheritFromParent,ExpressionUUID->"c808a311-f802-4309-9797-cf7400244431"],
Cell[CellGroupData[{
Cell[6665, 216, 439, 12, 31, "Input",ExpressionUUID->"a0c1c34d-1ac9-4ace-8a3c-f807806e588e"],
Cell[7107, 230, 280, 5, 35, "Output",ExpressionUUID->"7e692265-2fc4-4450-af34-f8a5a6e15de5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7424, 240, 357, 8, 31, "Input",ExpressionUUID->"ffc04719-711b-4bae-9e78-c7d448c6c4ad"],
Cell[7784, 250, 147, 3, 35, "Output",ExpressionUUID->"65ef8ef8-8845-4001-9552-70fa346f33bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7968, 258, 194, 4, 31, "Input",ExpressionUUID->"b224ac5e-abf6-455f-9573-076fca340196"],
Cell[8165, 264, 148, 3, 35, "Output",ExpressionUUID->"a9f299ae-230f-4a9b-9ea5-c8953b293743"]
}, Open  ]],
Cell[8328, 270, 156, 3, 31, InheritFromParent,ExpressionUUID->"d0033504-a06e-4d83-89d2-7d8bda1fd4c8"],
Cell[8487, 275, 177, 3, 31, "Input",ExpressionUUID->"56a4e04d-a215-4467-868d-fcfa34609c2b"],
Cell[8667, 280, 151, 3, 31, InheritFromParent,ExpressionUUID->"283cc3f4-c4cc-4884-ac21-597a8bd5a3e3"]
}
]
*)



==> anc/a.gnu <==
# This is a gnuplot file for making the constraint plot in the paper
set term pdfcairo enhanced color fontscale 0.7
set size square
set output "const.pdf"
set xlabel "M_{Z'}/TeV"
set ylabel "g_F"

set style fill solid 0.2 noborder
set mxtics 5 
set mytics 5


set style line 1 linecolor rgb "blue" lt 1 lw 1 
set style line 2 linecolor rgb "green" lt 2 lw 1 
set style line 3 linecolor rgb "violet" lt 2 lw 1
set style line 4 linecolor rgb "cyan" lt 2 lw 1
set style line 5 linecolor rgb "green" lt 2 lw 1
set style line 6 linecolor rgb "red" lt 2 lw 1
set style line 7 linecolor rgb "grey" lt 2 lw 1 

set label 2 "B_s-B_sbar" at 0.7,2  rotate by 74 front
set label 3 "LEP LFU" font "Helvetica,8" at 6,3.5 rotate by 65 front
set label 4 "R_{K^{(*)}}" at 5,1.5 rotate by 65 front
set label 5 "Allanach and Davighi, 2018" at 0.5,5.75 font "Helvetica,8" front
set label 6 "Non perturbative" at 2,5 front
set label 7 "{/Symbol q}_{sb}=0.04" at 13,1 front
a(x)=x>0.2&&x<=23?1:1/0
plot [0:22] [0:6] x*a(x)/2.2 notit w filledcurve y2=12 ls 6, \
a(x)*x/1.46 notit w filledcurve y2=12 ls 1, \
x/2.53*a(x) notit w filledcurve x2=22 ls 1, \
a(x)*x notit w l lc rgb "green" lt 3 lw 2, \
4.8*a(x) notit w filledcurve y2=12 ls 7

unset title
set output "constGen.pdf"
set ylabel "g_F (1 TeV/M_{Z'})"
set xlabel "{/Symbol q}_{sb}"

set style fill transparent noborder

set label 1 "Allanach and Davighi, 2018" at 0.01,0.1 font "Helvetica,8" front
b(x)=x>=0.005&&x<=0.195?1:1/0
c(x)=0.684*sqrt(0.04/(0.5*sin(2*x)))<=0.95?1:1/0
d(x)=0.395*sqrt(0.04/(0.5*sin(2*x)))<=0.95?1:1/0
e(x)=0.04/(0.5*sin(2*x))<=0.95?1:1/0
f(x)=sqrt(0.04/(0.5*sin(2*x)))/1.79<0.95?1:1/0
plot [0:0.2]  [0:1.4] c(x)*b(x)*0.684*sqrt(0.04/(0.5*sin(2*x))) tit "R_{K(*)}" w filledcurve y2=0.95 ls 1, \
d(x)*b(x)*0.395*sqrt(0.04/(0.5*sin(2*x))) notit w filledcurve y2=0.05 ls 1, \
b(x)*0.45 tit "LEP LFU" w filledcurve y2=0.95 ls 6, \
e(x)*b(x)*0.04/(0.5*sin(2*x)) tit "B_s-B_sbar mixing" w filledcurve y2=0.95 ls \
2, b(x)*f(x)*sqrt(0.04/(0.5*sin(2*x)))/1.79 notit w l ls 1


==> anc/bounds.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7642,        225]
NotebookOptionsPosition[      7219,        205]
NotebookOutlinePosition[      7556,        220]
CellTagsIndexPosition[      7513,        217]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "constants", " ", "we", " ", "are", " ", "using", " ", 
    "for", " ", "the", " ", "bounds"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g", "=", "0.64"}], ";", 
    RowBox[{"gp", "=", "0.34"}], ";", 
    RowBox[{"\[Theta]w", "=", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"gp", "/", "g"}], "]"}]}], ";", 
    RowBox[{"U\[Tau]2", "=", "0.6"}], ";", 
    RowBox[{"U\[Tau]3", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BRepem", "=", "0.034"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<BR(Z->e+e-)/BR(z->mu+mu-)-1=\>\"", ",", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"2", " ", 
        RowBox[{"U\[Tau]2", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", " ", 
            RowBox[{"Cos", "[", "\[Theta]w", "]"}]}], "-", 
           RowBox[{"gp", " ", 
            RowBox[{"Sin", "[", "\[Theta]w", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g", " ", 
               RowBox[{"Cos", "[", "\[Theta]w", "]"}]}], "-", 
              RowBox[{"gp", " ", 
               RowBox[{"Sin", "[", "\[Theta]w", "]"}]}]}], ")"}], "^", "2"}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"gp", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]w", "]"}], "^", "2"}]}]}], 
          ")"}]}]}], "]"}], 
      RowBox[{"Sin", "[", "\[Alpha]z", "]"}], " ", "gF"}], ",", "\"\<=\>\"", 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"2", " ", 
         RowBox[{"U\[Tau]2", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g", " ", 
             RowBox[{"Cos", "[", "\[Theta]w", "]"}]}], "-", 
            RowBox[{"gp", " ", 
             RowBox[{"Sin", "[", "\[Theta]w", "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"g", " ", 
                RowBox[{"Cos", "[", "\[Theta]w", "]"}]}], "-", 
               RowBox[{"gp", " ", 
                RowBox[{"Sin", "[", "\[Theta]w", "]"}]}]}], ")"}], "^", "2"}],
             "+", 
            RowBox[{"4", " ", 
             RowBox[{"gp", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]w", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"g", "^", "2"}], "+", 
         RowBox[{"gp", "^", "2"}]}], "]"}]}], " ", 
      RowBox[{"gF", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"MZ", "^", "2"}], "/", 
       RowBox[{"MZp", "^", "2"}]}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<BR(Z->mu u)=\>\"", ",", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"BRepem", " ", "2", " ", 
        RowBox[{"U\[Tau]2", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"U\[Tau]3", "^", "2"}], " ", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"g", " ", 
                 RowBox[{"Cos", "[", "\[Theta]w", "]"}]}], "-", 
                RowBox[{"gp", " ", 
                 RowBox[{"Sin", "[", "\[Theta]w", "]"}]}]}], ")"}], "^", 
              "2"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"gp", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"Sin", "[", " ", "\[Theta]w", "]"}], "^", "2"}]}]}], 
            ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g", "^", "2"}], "+", 
             RowBox[{"gp", "^", "2"}]}], ")"}]}], ")"}]}]}], "]"}], 
      RowBox[{
       RowBox[{"MZ", "^", "4"}], "/", 
       RowBox[{"MZp", "^", "4"}]}], " ", 
      RowBox[{"gF", "^", "4"}]}]}], "]"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{3.7446182109108877`*^9, 3.744618217394971*^9}, {
  3.7446219119686403`*^9, 3.7446220400408583`*^9}, {3.7446222845214233`*^9, 
  3.744622587690502*^9}, {3.744623202012331*^9, 3.744623299052232*^9}, {
  3.744625776864093*^9, 3.744625815982996*^9}, {3.7446293174763613`*^9, 
  3.744629530661633*^9}, {3.744629561094047*^9, 3.744629661782525*^9}, {
  3.745129441620265*^9, 3.745129791290052*^9}, {3.745129859045476*^9, 
  3.745129886334951*^9}, {3.745130507446412*^9, 3.7451305075973883`*^9}, {
  3.745131249686406*^9, 3.745131251445867*^9}},
 ExpressionUUID -> "f717aeb4-dc90-4724-8cb5-7ef2902a13cd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\[Delta]A\\), \\(FB\\), \\(b\\)]\
\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2.1150100664295852`", " ", 
     SuperscriptBox["gF", "2"], " ", 
     SuperscriptBox["MZ", "2"]}], 
    SuperscriptBox["MZp", "2"]]}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(\[Delta]A\), \(FB\), \(b\)]\)=", 
   2.1150100664295852` $CellContext`gF^2 $CellContext`MZ^2 \
$CellContext`MZp^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451297920040207`*^9, {3.745129861697688*^9, 3.745129888884482*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BR(Z->e+e-)/BR(z->mu+mu-)-1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1.0966227566239084`", " ", "gF", " ", 
    RowBox[{"Sin", "[", "\[Alpha]z", "]"}]}], 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1.5131949917020184`", " ", 
     SuperscriptBox["gF", "2"], " ", 
     SuperscriptBox["MZ", "2"]}], 
    SuperscriptBox["MZp", "2"]]}],
  SequenceForm[
  "BR(Z->e+e-)/BR(z->mu+mu-)-1=", 1.0966227566239084` $CellContext`gF 
   Sin[$CellContext`\[Alpha]z], "=", 
   1.5131949917020184` $CellContext`gF^2 $CellContext`MZ^2 \
$CellContext`MZp^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451297920040207`*^9, {3.745129861697688*^9, 3.745129888887416*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BR(Z->mu tau)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"0.0857477161964477`", " ", 
     SuperscriptBox["gF", "4"], " ", 
     SuperscriptBox["MZ", "4"]}], 
    SuperscriptBox["MZp", "4"]]}],
  SequenceForm[
  "BR(Z->mu tau)=", 
   0.0857477161964477 $CellContext`gF^4 $CellContext`MZ^4 \
$CellContext`MZp^(-4)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451297920040207`*^9, {3.745129861697688*^9, 3.745129888889202*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1020, 1477},
WindowMargins->{{Automatic, 420}, {16, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4723, 124, 1077, "Input"],
Cell[CellGroupData[{
Cell[5328, 150, 597, 15, 102, "Print"],
Cell[5928, 167, 760, 18, 145, "Print"],
Cell[6691, 187, 500, 14, 102, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/gauge_boson_masses.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40842,       1154]
NotebookOptionsPosition[     38881,       1112]
NotebookOutlinePosition[     39222,       1127]
CellTagsIndexPosition[     39179,       1124]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"M", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"g1", "^", "2"}], 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"-", "g"}], " ", "g1", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}], ",", " ", 
      RowBox[{"Y", " ", "g1", " ", "gF", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "g"}], " ", "g1", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}], ",", " ", 
      RowBox[{
       RowBox[{"g", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"-", "Y"}], " ", "g", " ", "gF", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Y", " ", "g1", " ", "gF", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"-", "Y"}], " ", "g", " ", "gF", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"gF", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Y", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"v", "^", "2"}], "/", "4"}]}], "+", 
         RowBox[{"w", "^", "2"}]}], ")"}]}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.743509978712451*^9, 3.743509991810031*^9}, {
  3.743510036370104*^9, 
  3.743510090305434*^9}},ExpressionUUID->"e757f9bb-b736-47b3-a0a3-\
67132dba111c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["v", "2"]}], "4"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
      SuperscriptBox["v", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "g1", " ", "gF", " ", 
      SuperscriptBox["v", "2"], " ", "Y"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
      SuperscriptBox["v", "2"]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox["v", "2"]}], "4"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "g", " ", "gF", " ", 
      SuperscriptBox["v", "2"], " ", "Y"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "g1", " ", "gF", " ", 
      SuperscriptBox["v", "2"], " ", "Y"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "g", " ", "gF", " ", 
      SuperscriptBox["v", "2"], " ", "Y"}], ",", 
     RowBox[{
      SuperscriptBox["gF", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["w", "2"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["Y", "2"]}], "4"]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.743510166176449*^9},ExpressionUUID->"33615269-62d5-412a-9228-\
a9c995a0862e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "M", "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"3901b91d-ca35-4d26-8104-0301e6a0c2f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["g1", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"], " ", "Y"}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"], " ", "Y"}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"], " ", "Y"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"], " ", "Y"}], 
      RowBox[{
       SuperscriptBox["gF", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["w", "2"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["Y", "2"]}], "4"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.743510168474194*^9},ExpressionUUID->"c965ec59-5614-43a7-b832-\
8a52152f2860"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.743510171413774*^9, 
  3.7435101747347527`*^9}},ExpressionUUID->"9e7df2ea-554d-4fc4-a11b-\
30060fa482b0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.743510175246439*^9},ExpressionUUID->"b1915ed3-b56b-4e6f-875f-\
a53193ce3438"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "mass", " ", "matrix", " ", "still", " ", "has",
     " ", "a", " ", "zero", " ", "eigenvalue", " ", "for", " ", "photon"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"w", "^", "2"}], " ", "is", " ", "2", "*"}], "<", "theta", ">", 
     
     RowBox[{"^", "2"}]}], ",", " ", 
    RowBox[{"flavon", " ", "vev"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"M", "/.", 
   RowBox[{"Y", "\[Rule]", "6"}]}]}]], "Input",
 CellChangeTimes->{{3.74351018223866*^9, 3.743510197246765*^9}, {
  3.743510310277872*^9, 
  3.743510334373551*^9}},ExpressionUUID->"48c0f69b-5bcc-4d2c-abfb-\
9db22a74a9e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["v", "2"]}], "4"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
      SuperscriptBox["v", "2"]}], ",", 
     RowBox[{
      FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
      SuperscriptBox["v", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
      SuperscriptBox["v", "2"]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox["v", "2"]}], "4"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
      SuperscriptBox["v", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
      SuperscriptBox["v", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
      SuperscriptBox["v", "2"]}], ",", 
     RowBox[{
      SuperscriptBox["gF", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        SuperscriptBox["w", "2"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.743510198358099*^9},ExpressionUUID->"c52c7ccc-1900-45cd-a186-\
fb43d94006d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g1", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      RowBox[{
       FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      RowBox[{
       SuperscriptBox["gF", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         SuperscriptBox["w", "2"]}], ")"}]}]}], "}"}]}], "}"}], 
  "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"4dfa6605-0845-43cc-8ad8-0fd3bc653d4d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["g1", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{
       FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}]},
     {
      RowBox[{
       FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{
       SuperscriptBox["gF", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         SuperscriptBox["w", "2"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7435102044291162`*^9},ExpressionUUID->"e4b88e6d-8564-4056-8b86-\
41ea65bb53c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g1", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      RowBox[{
       FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "g", " ", "g1", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], " ", "g1", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", "g", " ", "gF", " ", 
       SuperscriptBox["v", "2"]}], ",", 
      RowBox[{
       SuperscriptBox["gF", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         SuperscriptBox["w", "2"]}], ")"}]}]}], "}"}]}], "}"}], 
  "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"a0994908-2f56-447a-9c09-f718fef6e9d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["gF", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["gF", "2"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g", "2"]}], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["g1", "2"], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["g1", "2"], " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["gF", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["gF", "2"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g", "2"]}], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["g1", "2"], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["g1", "2"], " ", 
            SuperscriptBox["gF", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]}]]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.743510208695978*^9},ExpressionUUID->"bcfbd5cc-81a8-438b-97ca-\
14a1442c2aab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"eigenvalues", " ", "give", " ", 
     RowBox[{"mass", "^", "2"}], " ", "of", " ", "photon"}], ",", " ", "Z", 
    ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"Z", "'"}]}], ",", " ", 
    RowBox[{"in", " ", "that", " ", "order"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Eigenvectors", "[", "M", "]"}]}]], "Input",
 CellChangeTimes->{{3.743510223991716*^9, 
  3.7435102495499363`*^9}},ExpressionUUID->"f75b52d5-7e20-48b0-9741-\
4d6415bf825b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["g", "g1"], ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"g1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["Y", "2"]}], "-", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "4"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["g1", "4"], " ", 
              SuperscriptBox["v", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["w", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"gF", " ", "Y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["Y", "2"]}], "-", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "4"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["g1", "4"], " ", 
              SuperscriptBox["v", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["w", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
     
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["g", "3"]}], " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"g", " ", 
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"4", " ", "g", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"g", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["Y", "2"]}], "+", 
          RowBox[{"g", " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["g", "4"], " ", 
               SuperscriptBox["v", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["v", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["g1", "4"], " ", 
               SuperscriptBox["v", "4"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["w", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["w", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["gF", "4"], " ", 
               SuperscriptBox["w", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "4"], " ", 
               SuperscriptBox["Y", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "4"], " ", 
               SuperscriptBox["Y", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["gF", "4"], " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox["Y", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["gF", "4"], " ", 
               SuperscriptBox["v", "4"], " ", 
               SuperscriptBox["Y", "4"]}]}], ")"}]}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"gF", " ", "Y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["g", "2"]}], " ", 
             SuperscriptBox["v", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["v", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["gF", "2"], " ", 
             SuperscriptBox["w", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["gF", "2"], " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["Y", "2"]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g", "4"], " ", 
                SuperscriptBox["v", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["v", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["g1", "4"], " ", 
                SuperscriptBox["v", "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["w", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["w", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["gF", "4"], " ", 
                SuperscriptBox["w", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["gF", "4"], " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["w", "2"], " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["gF", "4"], " ", 
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["Y", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"g1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["Y", "2"]}], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "4"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["g1", "4"], " ", 
              SuperscriptBox["v", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["w", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"gF", " ", "Y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["Y", "2"]}], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "4"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["v", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["g1", "4"], " ", 
              SuperscriptBox["v", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["w", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gF", "2"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"], " ", 
              SuperscriptBox["Y", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["gF", "4"], " ", 
              SuperscriptBox["v", "4"], " ", 
              SuperscriptBox["Y", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
     
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "3"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"g", " ", 
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"4", " ", "g", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"g", " ", 
           SuperscriptBox["gF", "2"], " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["Y", "2"]}], "+", 
          RowBox[{"g", " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["g", "4"], " ", 
               SuperscriptBox["v", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["v", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["g1", "4"], " ", 
               SuperscriptBox["v", "4"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["w", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["w", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["gF", "4"], " ", 
               SuperscriptBox["w", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "4"], " ", 
               SuperscriptBox["Y", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["gF", "2"], " ", 
               SuperscriptBox["v", "4"], " ", 
               SuperscriptBox["Y", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["gF", "4"], " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox["Y", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["gF", "4"], " ", 
               SuperscriptBox["v", "4"], " ", 
               SuperscriptBox["Y", "4"]}]}], ")"}]}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"gF", " ", "Y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["gF", "2"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["gF", "2"], " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["Y", "2"]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g", "4"], " ", 
                SuperscriptBox["v", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["v", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["g1", "4"], " ", 
                SuperscriptBox["v", "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["w", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["w", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["gF", "4"], " ", 
                SuperscriptBox["w", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["gF", "2"], " ", 
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["gF", "4"], " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["w", "2"], " ", 
                SuperscriptBox["Y", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["gF", "4"], " ", 
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["Y", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.743510250647719*^9},ExpressionUUID->"dae11866-11c8-4f57-baf5-\
7839264b24ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"corresponding", " ", 
   RowBox[{"eigenvectors", ".", " ", "Photon"}], " ", "still", " ", "linear", 
   " ", "comb", " ", "of", " ", "B", " ", "and", " ", "W3", " ", "as", " ", 
   "in", " ", "SM"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7435102543352537`*^9, 
  3.7435102726135798`*^9}},ExpressionUUID->"d06696c0-d729-4d99-80f9-\
9e61736dd1b6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.74351042081395*^9, 
  3.743510496828905*^9}},ExpressionUUID->"3785b141-93b1-4f86-acf7-\
779019856fec"]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 195}, {-53, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1670, 52, 78, "Input",ExpressionUUID->"e757f9bb-b736-47b3-a0a3-67132dba111c"],
Cell[2253, 76, 1579, 51, 109, "Output",ExpressionUUID->"33615269-62d5-412a-9228-a9c995a0862e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3869, 132, 139, 2, 31, "Input",ExpressionUUID->"3901b91d-ca35-4d26-8104-0301e6a0c2f8"],
Cell[4011, 136, 1972, 60, 132, "Output",ExpressionUUID->"c965ec59-5614-43a7-b832-8a52152f2860"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6020, 201, 184, 4, 31, "Input",ExpressionUUID->"9e7df2ea-554d-4fc4-a11b-30060fa482b0"],
Cell[6207, 207, 130, 3, 35, "Output",ExpressionUUID->"b1915ed3-b56b-4e6f-875f-a53193ce3438"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6374, 215, 761, 20, 78, "Input",ExpressionUUID->"48c0f69b-5bcc-4d2c-abfb-9db22a74a9e5"],
Cell[7138, 237, 1475, 48, 105, "Output",ExpressionUUID->"c52c7ccc-1900-45cd-a186-fb43d94006d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8650, 290, 1532, 48, 96, "Input",ExpressionUUID->"4dfa6605-0845-43cc-8ad8-0fd3bc653d4d"],
Cell[10185, 340, 1871, 58, 127, "Output",ExpressionUUID->"e4b88e6d-8564-4056-8b86-41ea65bb53c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12093, 403, 1533, 48, 96, "Input",ExpressionUUID->"a0994908-2f56-447a-9c09-f718fef6e9d1"],
Cell[13629, 453, 3366, 100, 231, "Output",ExpressionUUID->"bcfbd5cc-81a8-438b-97ca-14a1442c2aab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17032, 558, 530, 14, 55, "Input",ExpressionUUID->"f75b52d5-7e20-48b0-9741-4d6415bf825b"],
Cell[17565, 574, 20745, 520, 699, "Output",ExpressionUUID->"dae11866-11c8-4f57-baf5-7839264b24ab"]
}, Open  ]],
Cell[38325, 1097, 398, 8, 55, "Input",ExpressionUUID->"d06696c0-d729-4d99-80f9-9e61736dd1b6"],
Cell[38726, 1107, 151, 3, 31, "Input",ExpressionUUID->"3785b141-93b1-4f86-acf7-779019856fec"]
}
]
*)



==> anc/gauge_boson_masses2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77404,       2285]
NotebookOptionsPosition[     70315,       2158]
NotebookOutlinePosition[     70654,       2173]
CellTagsIndexPosition[     70611,       2170]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"P", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "w", "]"}]}], 
       RowBox[{"Cos", "[", "z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "w", "]"}], 
       RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", "w", "]"}], ",", 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], 
       RowBox[{"Cos", "[", "z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", "w", "]"}]}], 
       RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Sin", "[", "z", "]"}], ",", 
      RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.743830532384026*^9, 
  3.743830603595949*^9}},ExpressionUUID->"f32d8d84-3286-4bea-8faa-\
a2683e8eb61e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "w", "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", "z", "]"}]}], " ", 
      RowBox[{"Sin", "[", "w", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "w", "]"}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Cos", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", "w", "]"}]}], " ", 
      RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"Sin", "[", "z", "]"}], ",", 
     RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.743830604307116*^9, 3.743840799344019*^9, 3.743840964294744*^9, 
   3.744450961090762*^9, {3.744451010188527*^9, 3.744451024881548*^9}, 
   3.744451099384009*^9, 
   3.745058439981681*^9},ExpressionUUID->"9480a2a3-9efd-4bc2-a73f-\
a867c9945cfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "P", "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"ffb974dd-f973-491e-9244-7d5be6656408"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", "w", "]"}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", "z", "]"}]}], " ", 
       RowBox[{"Sin", "[", "w", "]"}]}], 
      RowBox[{
       RowBox[{"Sin", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}]},
     {
      RowBox[{"Sin", "[", "w", "]"}], 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], " ", 
       RowBox[{"Cos", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", "w", "]"}]}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}]},
     {"0", 
      RowBox[{"Sin", "[", "z", "]"}], 
      RowBox[{"Cos", "[", "z", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.743830607582646*^9, 3.743840799388344*^9, 3.7438409643327627`*^9, 
   3.744450961194401*^9, {3.744451010255949*^9, 3.744451024947504*^9}, 
   3.744451099456388*^9, 
   3.745058440093297*^9},ExpressionUUID->"f41ab4a8-f8a6-45c9-befc-\
0a2175097d7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Transpose", "[", "P", "]"}], ".", "P"}], "]"}]], "Input",
 CellChangeTimes->{{3.7438306210919447`*^9, 
  3.743830636123008*^9}},ExpressionUUID->"6b47b751-b3f1-431a-a1b3-\
f866ee50d772"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7438407994147043`*^9, 3.743840964358881*^9, 3.7444509612141657`*^9, {
   3.744451010275503*^9, 3.744451024951316*^9}, 3.7444510994605103`*^9, 
   3.745058440135263*^9},ExpressionUUID->"0d8a6ff8-c230-426a-82a3-\
b903086d85aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"P", " ", "indeed", " ", "orthogonal"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7438384018138866`*^9, 
  3.7438384101101503`*^9}},ExpressionUUID->"9d7dc585-5b0d-47f2-ae33-\
ef7cb1f2e1e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7438407994190207`*^9, 3.743840964363105*^9, 3.744450961217894*^9, {
   3.744451010278956*^9, 3.74445102497127*^9}, 3.7444510994762287`*^9, 
   3.7450584401422777`*^9},ExpressionUUID->"0da349a6-6a69-4810-9a0f-\
c201a2faad57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tan", "[", "w", "]"}], "^", "2"}], ",", 
      RowBox[{"-", 
       RowBox[{"Tan", "[", "w", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"Tan", "[", "x", "]"}], 
       RowBox[{"Tan", "[", "w", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tan", "[", "w", "]"}]}], ",", "1", ",", 
      RowBox[{"-", 
       RowBox[{"Tan", "[", "x", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tan", "[", "x", "]"}], 
       RowBox[{"Tan", "[", "w", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"Tan", "[", "x", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Tan", "[", "x", "]"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", 
          RowBox[{"r", "^", "2"}]}]}], ")"}]}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.743831055694887*^9, 3.743831104933073*^9}, {
   3.7438311388609*^9, 3.743831157612916*^9}, {3.7438312294682503`*^9, 
   3.743831300835696*^9}, 3.743840783236795*^9, 3.743840960068084*^9, {
   3.744450944907112*^9, 
   3.744450951403161*^9}},ExpressionUUID->"3945567d-4e3d-437f-8f92-\
13685a62bc41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Tan", "[", "w", "]"}], "2"], ",", 
     RowBox[{"-", 
      RowBox[{"Tan", "[", "w", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Tan", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Tan", "[", "w", "]"}]}], ",", "1", ",", 
     RowBox[{"-", 
      RowBox[{"Tan", "[", "x", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tan", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Tan", "[", "x", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.74383130218934*^9, {3.74384078439537*^9, 3.743840799447255*^9}, 
   3.743840964388023*^9, 3.744450961236722*^9, {3.744451010298118*^9, 
   3.7444510249901237`*^9}, 3.744451099490745*^9, 
   3.745058440191134*^9},ExpressionUUID->"e68073e2-50fe-4ca8-bdeb-\
054d5487db46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "M2", "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"8082641b-747e-4797-a777-9587dbcda0d3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox[
       RowBox[{"Tan", "[", "w", "]"}], "2"], 
      RowBox[{"-", 
       RowBox[{"Tan", "[", "w", "]"}]}], 
      RowBox[{
       RowBox[{"Tan", "[", "w", "]"}], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}]},
     {
      RowBox[{"-", 
       RowBox[{"Tan", "[", "w", "]"}]}], "1", 
      RowBox[{"-", 
       RowBox[{"Tan", "[", "x", "]"}]}]},
     {
      RowBox[{
       RowBox[{"Tan", "[", "w", "]"}], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"Tan", "[", "x", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "x", "]"}], "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7438407994795847`*^9, 3.7438409644151287`*^9, 3.7444509612557993`*^9, {
   3.744451010317622*^9, 3.7444510250088463`*^9}, 3.744451099506159*^9, 
   3.745058440244997*^9},ExpressionUUID->"40bfec2f-b2bb-4b86-927d-\
41ec67e862ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Eigenvalues", "[", "M2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"mass", " ", "matrix", " ", "in", " ", "weak", " ", 
      RowBox[{"basis", ":", " ", 
       RowBox[{"Tan", "[", "w", "]"}]}]}], "=", 
     RowBox[{
      RowBox[{"g", "'"}], "/", "g"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Tan", "[", "x", "]"}], "=", 
     RowBox[{"g_F", "/", "g"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.74383842974984*^9, 3.7438384407098017`*^9}, {
   3.743838511324943*^9, 3.743838528316593*^9}, 3.743840818880821*^9, 
   3.7444509774323072`*^9, {3.745058429438555*^9, 3.745058432022769*^9}, {
   3.745058462577354*^9, 
   3.745058465813931*^9}},ExpressionUUID->"fee55100-17f0-477b-a888-\
4f1ecc70325f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "w"}], "-", 
        RowBox[{"2", " ", "x"}]}], "]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "w"}], "-", 
         RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "x"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "x"}], "]"}]}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "w"}], "+", 
        RowBox[{"2", " ", "x"}]}], "]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "w"}], "+", 
         RowBox[{"2", " ", "x"}]}], "]"}]}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "w"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "-", 
              RowBox[{"2", " ", "x"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "+", 
              RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "w"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "w"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "-", 
              RowBox[{"2", " ", "x"}]}], "]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "w"}], "-", 
               RowBox[{"2", " ", "x"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "+", 
              RowBox[{"2", " ", "x"}]}], "]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "w"}], "+", 
               RowBox[{"2", " ", "x"}]}], "]"}]}]}], ")"}], "2"]}], ")"}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "w"}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "w"}], "-", 
          RowBox[{"2", " ", "x"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "x"}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "w"}], "+", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "w"}], "-", 
        RowBox[{"2", " ", "x"}]}], "]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "w"}], "-", 
         RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "x"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "x"}], "]"}]}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "w"}], "+", 
        RowBox[{"2", " ", "x"}]}], "]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "w"}], "+", 
         RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "w"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "-", 
              RowBox[{"2", " ", "x"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "+", 
              RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "w"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "w"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "-", 
              RowBox[{"2", " ", "x"}]}], "]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "w"}], "-", 
               RowBox[{"2", " ", "x"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "x"}], "]"}]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "w"}], "+", 
              RowBox[{"2", " ", "x"}]}], "]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", " ", "w"}], "+", 
               RowBox[{"2", " ", "x"}]}], "]"}]}]}], ")"}], "2"]}], ")"}]}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "w"}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "w"}], "-", 
          RowBox[{"2", " ", "x"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "x"}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "w"}], "+", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7450584402975693`*^9},ExpressionUUID->"7426415d-193e-48b2-aaf3-\
68f55bc91ad9"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.74445098192968*^9, 
  3.74445098193489*^9}},ExpressionUUID->"73bbe6c6-49b1-428b-9989-\
5eeba393a230"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Eigenvalues", "[", "M2", "]"}], "/.", " ", 
   RowBox[{"x", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.743831316547041*^9, 3.743831321347747*^9}, {
   3.743838775934918*^9, 3.743838787227392*^9}, 3.743840836347159*^9, {
   3.744451004147588*^9, 3.7444510062288437`*^9}},
 NumberMarks->False,ExpressionUUID->"eec5ec0e-a55a-48a2-b88a-57d319bbcde2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   SuperscriptBox[
    RowBox[{"Sec", "[", "w", "]"}], "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7438407995532913`*^9, 3.743840964485289*^9, 3.744450961332004*^9, {
   3.744451010363353*^9, 3.744451025051547*^9}, 3.744451099548901*^9, 
   3.745058440366345*^9},ExpressionUUID->"163c7f99-4ee6-4dab-aabd-\
f4e7da644bc8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"check", " ", "that", " ", "when", " ", "the", " ", "U", 
     RowBox[{"(", "1", ")"}], "_F", " ", "coupling", " ", "is", " ", "taken", 
     " ", "to", " ", "zero"}], ",", " ", 
    RowBox[{
    "get", " ", "back", " ", "Z", " ", "mass", " ", "and", " ", "two", " ", 
     "massless", " ", "bosons"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.743838802033251*^9, 3.743838844017061*^9}, 
   3.744451018988921*^9},ExpressionUUID->"8a2dcb23-0163-4b01-bff0-\
b70f78e29f8a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.744451020417728*^9, 
  3.7444510204398746`*^9}},ExpressionUUID->"ecf2ff28-f779-40a7-9e80-\
09a6ea286ba8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Transpose", "[", "P", "]"}], ".", "M2", ".", "P"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7438313519313583`*^9, 
  3.743831361353197*^9}},ExpressionUUID->"878ca839-5436-412c-84a4-\
86dd14e8dc92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "w", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"Tan", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sec", "[", "w", "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
          RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "z", "]"}], "2"]}], " ", 
       RowBox[{"Sec", "[", "w", "]"}], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sec", "[", "w", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "z", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "w", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "z", "]"}], "2"]}], " ", 
       RowBox[{"Sec", "[", "w", "]"}], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sec", "[", "w", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "z", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "w", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "z", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"Sec", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "z"}], "]"}], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "x", "]"}], "2"]}]}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.743831365060811*^9, 3.743840807444379*^9, 3.74384096721859*^9, 
   3.7444509638587017`*^9, {3.7444510103914537`*^9, 3.744451025078381*^9}, 
   3.7444511021036158`*^9, 
   3.7450584428853292`*^9},ExpressionUUID->"98f4f018-4e81-48e0-ac18-\
b324c437c18f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "%13", "]"}]], "Input",
 CellChangeTimes->{{3.7450590330648613`*^9, 3.745059033806047*^9}},
 NumberMarks->False,ExpressionUUID->"3bb2c5b9-7993-429c-b29d-3698aa1df9b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sec", "[", "w", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"Tan", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sec", "[", "w", "]"}]}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
           RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "z", "]"}], "2"]}], " ", 
        RowBox[{"Sec", "[", "w", "]"}], " ", 
        RowBox[{"Tan", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sec", "[", "w", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
        RowBox[{"Tan", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", "z", "]"}], " ", 
        RowBox[{"Sin", "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "w", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}]},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "z", "]"}], "2"]}], " ", 
        RowBox[{"Sec", "[", "w", "]"}], " ", 
        RowBox[{"Tan", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sec", "[", "w", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
        RowBox[{"Tan", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", "z", "]"}], " ", 
        RowBox[{"Sin", "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "w", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "z", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"Sec", "[", "w", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "z"}], "]"}], " ", 
        RowBox[{"Tan", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "x", "]"}], "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.744451056198628*^9, 3.7444511021308107`*^9, 
  3.7450584429412394`*^9, 
  3.745059034499509*^9},ExpressionUUID->"e9321a78-8f44-4599-bcb2-\
02487f4f8d8f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.744451052651999*^9},
 NumberMarks->False,ExpressionUUID->"2771da05-6ed5-4a9a-8e9e-10022d3fd570"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.744451051520336*^9, 
  3.744451051531232*^9}},ExpressionUUID->"2a9db447-b50e-41fa-a233-\
b535203c589b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "should", " ", "be", " ", "able", " ", "to", " ", "choose", " ", "angle", 
    " ", "x", " ", "such", " ", "that", " ", "this", " ", "is", " ", 
    "diagonal"}], ",", " ", 
   RowBox[{"and", " ", "read", " ", "off", " ", "masses"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.743838447773664*^9, 3.743838468340542*^9}, {
  3.744451072755343*^9, 
  3.7444510738649054`*^9}},ExpressionUUID->"7b17b01c-0199-45b2-8346-\
1e9bf807fef8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.744451078442354*^9, 
  3.744451078448461*^9}},ExpressionUUID->"2dc0274a-210b-43c4-b2f1-\
fe087ffb9607"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"eigenvalues", " ", "on", " ", "leading", " ", "diagonal"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.743838974568343*^9, 3.743838978750534*^9}, 
   3.743839045416184*^9, 3.7444510805408783`*^9, {3.744451201847262*^9, 
   3.744451216024366*^9}, {3.74445145294849*^9, 
   3.7444514712518673`*^9}},ExpressionUUID->"c12175ae-0d94-452a-bf39-\
d4dffe56f2bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sec", "[", "w", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Tan", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sec", "[", "w", "]"}]}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
        RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "z", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Sec", "[", "w", "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "z"}], "]"}], " ", 
     RowBox[{"Tan", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Tan", "[", "x", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", " ", 
   RowBox[{
    RowBox[{"Cos", "[", "z", "]"}], "^", "2"}]}], " ", "+", " ", 
  RowBox[{"A", " ", 
   RowBox[{
    RowBox[{"Sin", "[", "z", "]"}], "^", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.744451082458407*^9, 3.744451082468218*^9}, {
  3.744451478068029*^9, 3.744451545803213*^9}, {3.744452159733945*^9, 
  3.744452160443184*^9}, {3.744452348594483*^9, 
  3.744452391385651*^9}},ExpressionUUID->"e39f8306-6527-4b9e-8056-\
984c6e25276a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "z", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Sec", "[", "w", "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "z"}], "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "w", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Tan", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sec", "[", "w", "]"}]}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
         RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7444515478997917`*^9, 3.744452161551455*^9, 
  3.744452392380484*^9, 
  3.745058442991666*^9},ExpressionUUID->"5bbd00c6-782c-4ddc-9c66-\
4579b2fcb087"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", 
   RowBox[{
    RowBox[{"Cos", "[", "z", "]"}], "^", "2"}]}], " ", "+", " ", 
  RowBox[{"B", " ", 
   RowBox[{
    RowBox[{"Sin", "[", "z", "]"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.743839095670162*^9, 3.7438391058146343`*^9}, {
   3.7438391485098057`*^9, 3.743839182328932*^9}, 3.744451084251573*^9, {
   3.744452073537335*^9, 3.74445207729222*^9}, {3.744452147501564*^9, 
   3.744452149242996*^9}},ExpressionUUID->"be80e725-720d-4bbb-bb92-\
93b98b3f021f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "z", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Sec", "[", "w", "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "z"}], "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "w", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Tan", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sec", "[", "w", "]"}]}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "z", "]"}], "2"], " ", 
         RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.744452078477029*^9, 3.744452150285693*^9, 
  3.7450584429954147`*^9},ExpressionUUID->"6f11fea7-755b-4034-9d34-\
d7bc0fc91cb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"A", "-", "B"}], "]"}]], "Input",
 CellChangeTimes->{{3.7444510863459063`*^9, 3.7444510863572893`*^9}, {
  3.744452185763494*^9, 3.7444522118344393`*^9}, {3.7444524129044313`*^9, 
  3.7444524221118803`*^9}},ExpressionUUID->"082e5f3a-ba65-4913-834a-\
09c64a405e8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"Sec", "[", "w", "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "z"}], "]"}], " ", 
   RowBox[{"Tan", "[", "x", "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "z"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sec", "[", "w", "]"}], "2"], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.744452212788026*^9, 3.7444525313180113`*^9, 
  3.7450584435406103`*^9},ExpressionUUID->"8c568aab-d8e8-41df-bf54-\
1d35da345bad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "w", "]"}]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", "w", "]"}], ",", 
      RowBox[{"Cos", "[", "w", "]"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.74383938815585*^9, 3.743839399139135*^9}, {
  3.743839648895732*^9, 
  3.743839683943811*^9}},ExpressionUUID->"e297cb69-f5a1-4083-b6e4-\
bde998f0a521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "w", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "w", "]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "w", "]"}], ",", 
     RowBox[{"Cos", "[", "w", "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.743839685124959*^9, 3.7438409686695232`*^9, 3.744450972356182*^9, {
   3.744451010463306*^9, 3.744451025164681*^9}, 3.744451102187437*^9, 
   3.7450584435453787`*^9},ExpressionUUID->"c2eabca2-c698-4220-9568-\
8e82b8ca8734"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "Q", "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"555d052c-c269-4d13-adcf-7a98a6eef652"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", "w", "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "w", "]"}]}], "0"},
     {
      RowBox[{"Sin", "[", "w", "]"}], 
      RowBox[{"Cos", "[", "w", "]"}], "0"},
     {"0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.743839687556323*^9, 3.743840968698234*^9, 3.744450972376066*^9, {
   3.7444510104833803`*^9, 3.744451025184764*^9}, 3.744451102218275*^9, 
   3.745058443572001*^9},ExpressionUUID->"04924d8a-423e-4a3a-aad5-\
de2a80dc5bb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "Q", "]"}], ".", "M2", ".", "Q"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.743839703720245*^9, 
  3.743839711782937*^9}},ExpressionUUID->"10f2b2c3-cc32-4833-a051-\
9c1f367a06c5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "w", "]"}], "2"], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sec", "[", "w", "]"}]}], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sec", "[", "w", "]"}]}], " ", 
       RowBox[{"Tan", "[", "x", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "x", "]"}], "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.743839712565604*^9, 3.743840968737261*^9, 3.744450972404561*^9, {
   3.744451010504148*^9, 3.744451025205962*^9}, 3.744451102254891*^9, 
   3.745058443606422*^9},ExpressionUUID->"a1299763-eea7-4c19-8a3a-\
0b8909c929cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "a", ",", "b"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "b", ",", "c"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.743839771183523*^9, 
  3.743839788462378*^9}},ExpressionUUID->"3a9bd7bd-7c44-4f3b-955b-\
fcd31627b0bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"a", "+", "c", "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"]}], "-", 
        RowBox[{"2", " ", "a", " ", "c"}], "+", 
        SuperscriptBox["c", "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"a", "+", "c", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"]}], "-", 
        RowBox[{"2", " ", "a", " ", "c"}], "+", 
        SuperscriptBox["c", "2"]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7438397891917753`*^9, 3.743840968764401*^9, 3.744450972426326*^9, {
   3.74445101052446*^9, 3.7444510252274714`*^9}, 3.7444511022790623`*^9, 
   3.7450584436337767`*^9},ExpressionUUID->"f56b5770-54e6-4bba-8948-\
4cec29424c79"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.743840607205701*^9, 3.743840656916366*^9}, {
  3.744451933910387*^9, 
  3.744451969501329*^9}},ExpressionUUID->"f59d5c6e-5d37-4de2-9bbd-\
ee8bcad51b3d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.743849198416617*^9, 
  3.7438492061018476`*^9}},ExpressionUUID->"acb0d3fa-8a11-428c-a32e-\
555df5177172"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "z", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Sin", "[", "z", "]"}], ",", 
      RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.744451659131608*^9, 
  3.744451723576666*^9}},ExpressionUUID->"8b1d3330-c5e4-42d4-aff9-\
1e8d3fb20bc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"Cos", "[", "z", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"Sin", "[", "z", "]"}], ",", 
     RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7444517252844553`*^9, 
  3.7450584436731033`*^9},ExpressionUUID->"6aa3ae4b-53aa-432e-875d-\
d15a24285e3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "R", "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"07f9c3cd-e3cc-4bc7-93c0-ccf2d2bed2e5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", 
      RowBox[{"Cos", "[", "z", "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "z", "]"}]}]},
     {"0", 
      RowBox[{"Sin", "[", "z", "]"}], 
      RowBox[{"Cos", "[", "z", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.744451727824923*^9, 
  3.74505844370089*^9},ExpressionUUID->"a0d5ce26-dce7-4539-842c-a45378f9dfd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R", ".", "Q"}]], "Input",
 CellChangeTimes->{{3.744451733353723*^9, 
  3.744451733768302*^9}},ExpressionUUID->"80d48867-9b98-43bf-9a41-\
6a3d401b5465"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "w", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "w", "]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sin", "[", "w", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Cos", "[", "z", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      RowBox[{"Sin", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Sin", "[", "z", "]"}]}], ",", 
     RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.744451734407757*^9},ExpressionUUID->"ff234d63-a687-45ce-899d-\
f61f89088634"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "w", "]"}]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "z", "]"}], " ", 
       RowBox[{"Sin", "[", "w", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], " ", 
       RowBox[{"Cos", "[", "z", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}], ",", 
      RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}], "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"a20d01a6-e984-4906-b641-69f86bf54f30"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", "w", "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "w", "]"}]}], "0"},
     {
      RowBox[{
       RowBox[{"Cos", "[", "z", "]"}], " ", 
       RowBox[{"Sin", "[", "w", "]"}]}], 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], " ", 
       RowBox[{"Cos", "[", "z", "]"}]}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "z", "]"}]}]},
     {
      RowBox[{
       RowBox[{"Sin", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}], 
      RowBox[{"Cos", "[", "z", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.744451737483832*^9},ExpressionUUID->"7894c459-c0d9-4b24-bf16-\
9c0f058911c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q", ".", "R"}]], "Input",
 CellChangeTimes->{{3.744451740321671*^9, 
  3.744451740688195*^9}},ExpressionUUID->"b8ffaf8f-1bd9-4d9c-b357-\
5512c477d0cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "w", "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", "z", "]"}]}], " ", 
      RowBox[{"Sin", "[", "w", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "w", "]"}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Cos", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", "w", "]"}]}], " ", 
      RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"Sin", "[", "z", "]"}], ",", 
     RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7444517412051992`*^9},ExpressionUUID->"566fba14-3e67-4db5-9caf-\
23e1cea6c8e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", "z", "]"}]}], " ", 
       RowBox[{"Sin", "[", "w", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", "w", "]"}], ",", 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], " ", 
       RowBox[{"Cos", "[", "z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", "w", "]"}]}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Sin", "[", "z", "]"}], ",", 
      RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], "}"}], "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"6d22382d-0a06-4f9e-b438-9d9e5456d606"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", "w", "]"}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", "z", "]"}]}], " ", 
       RowBox[{"Sin", "[", "w", "]"}]}], 
      RowBox[{
       RowBox[{"Sin", "[", "w", "]"}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}]},
     {
      RowBox[{"Sin", "[", "w", "]"}], 
      RowBox[{
       RowBox[{"Cos", "[", "w", "]"}], " ", 
       RowBox[{"Cos", "[", "z", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", "w", "]"}]}], " ", 
       RowBox[{"Sin", "[", "z", "]"}]}]},
     {"0", 
      RowBox[{"Sin", "[", "z", "]"}], 
      RowBox[{"Cos", "[", "z", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7444517431855497`*^9},ExpressionUUID->"b552d639-103b-4f05-bbeb-\
337c82d3da8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Eigenvalues", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "Q", "]"}], ".", "M2", ".", "Q"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.745058549980445*^9, 
  3.745058566852949*^9}},ExpressionUUID->"6526d2df-6c78-4313-8bd6-\
542a98adad64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sec", "[", "x", "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "w"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "x", "]"}], "2"]}]}], ")"}], "2"], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "w", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "x"}], "]"}], "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sec", "[", "x", "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "w"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "x", "]"}], "2"]}]}], ")"}], "2"], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "w", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "x"}], "]"}], "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7450585686691227`*^9},ExpressionUUID->"b939e9b7-1c5b-4067-bc0f-\
1303d73ae889"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sec", "[", "x", "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "w"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "x", "]"}], "2"]}]}], ")"}], "2"], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "w", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "x"}], "]"}], "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sec", "[", "x", "]"}], "2"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "x"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "w"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "x", "]"}], "2"]}]}], ")"}], "2"], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "w", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "x"}], "]"}], "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7450585785261173`*^9, 
  3.745058592591428*^9}},ExpressionUUID->"aab02818-78e2-4eeb-9df2-\
c1ebb1ae9bf3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox[
   RowBox[{"Sec", "[", "w", "]"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"Sec", "[", "x", "]"}], "2"], " ", 
  SqrtBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "w"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "x", "]"}], "2"]}]}], ")"}], "2"], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "w", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "x"}], "]"}], "2"]}]}]]}]], "Output",
 CellChangeTimes->{
  3.745058593918479*^9},ExpressionUUID->"5c8fa45b-0388-4362-8255-\
a20275a9fba3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Eigenvectors", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "Q", "]"}], ".", "M2", ".", "Q"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7450586029647217`*^9, 
  3.745058604605092*^9}},ExpressionUUID->"3c22fa2e-af4a-45a5-9ab7-\
d0cbda901e09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"Cot", "[", "x", "]"}], " ", 
         RowBox[{"Sec", "[", "w", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Csc", "[", "x", "]"}], " ", 
         RowBox[{"Sec", "[", "w", "]"}], " ", 
         RowBox[{"Sec", "[", "x", "]"}], " ", 
         SqrtBox[
          RowBox[{"41", "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "x"}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "w"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "w"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "x", "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"16", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox["r", "4"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "w"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "x", "]"}], "2"]}]}], ")"}]}]}]]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "w", "]"}], " ", 
         RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}], ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sec", "[", "w", "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"Cot", "[", "x", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Csc", "[", "x", "]"}], " ", 
            RowBox[{"Sec", "[", "x", "]"}], " ", 
            SqrtBox[
             RowBox[{"41", "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", "x"}], "]"}]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "w"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "x", "]"}], "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", "w"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "x", "]"}], "4"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "x"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"24", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox["r", "4"]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "w"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "x", "]"}], "2"]}]}], ")"}]}]}]]}]}], 
          ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "w", "]"}], " ", 
         RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}], ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.74505862988828*^9},ExpressionUUID->"32073c8c-08ac-4d2e-9fc3-3ac3467a9e37"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"from", " ", "eigenvectors", " ", "can", " ", 
   RowBox[{"extract", " ", "\\", "alpha_z"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.745058786075616*^9, 3.745058815228841*^9}, {
  3.745058849042349*^9, 
  3.7450588615375633`*^9}},ExpressionUUID->"fdc779e4-d371-44ad-834d-\
6d221c5cdb0b"]
},
WindowSize->{1750, 1005},
WindowMargins->{{6, Automatic}, {3, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 967, 30, 31, "Input",ExpressionUUID->"f32d8d84-3286-4bea-8faa-a2683e8eb61e"],
Cell[1550, 54, 1084, 32, 35, "Output",ExpressionUUID->"9480a2a3-9efd-4bc2-a73f-a867c9945cfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2671, 91, 139, 2, 31, "Input",ExpressionUUID->"ffb974dd-f973-491e-9244-7d5be6656408"],
Cell[2813, 95, 1461, 42, 83, "Output",ExpressionUUID->"f41ab4a8-f8a6-45c9-befc-0a2175097d7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4311, 142, 249, 6, 31, "Input",ExpressionUUID->"6b47b751-b3f1-431a-a1b3-f866ee50d772"],
Cell[4563, 150, 510, 13, 35, "Output",ExpressionUUID->"0d8a6ff8-c230-426a-82a3-b903086d85aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5110, 168, 515, 15, 55, "Input",ExpressionUUID->"9d7dc585-5b0d-47f2-ae33-ef7cb1f2e1e5"],
Cell[5628, 185, 509, 13, 35, "Output",ExpressionUUID->"0da349a6-6a69-4810-9a0f-c201a2faad57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6174, 203, 1289, 38, 31, "Input",ExpressionUUID->"3945567d-4e3d-437f-8f92-13685a62bc41"],
Cell[7466, 243, 1227, 37, 43, "Output",ExpressionUUID->"e68073e2-50fe-4ca8-bdeb-054d5487db46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8730, 285, 140, 2, 31, "Input",ExpressionUUID->"8082641b-747e-4797-a777-9587dbcda0d3"],
Cell[8873, 289, 1565, 46, 94, "Output",ExpressionUUID->"40bfec2f-b2bb-4b86-927d-41ec67e862ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10475, 340, 793, 19, 55, "Input",ExpressionUUID->"fee55100-17f0-477b-a888-4f1ecc70325f"],
Cell[11271, 361, 9086, 260, 168, "Output",ExpressionUUID->"7426415d-193e-48b2-aaf3-68f55bc91ad9"]
}, Open  ]],
Cell[20372, 624, 150, 3, 31, "Input",ExpressionUUID->"73bbe6c6-49b1-428b-9989-5eeba393a230"],
Cell[CellGroupData[{
Cell[20547, 631, 430, 8, 31, "Input",ExpressionUUID->"eec5ec0e-a55a-48a2-b88a-57d319bbcde2"],
Cell[20980, 641, 386, 9, 43, "Output",ExpressionUUID->"163c7f99-4ee6-4dab-aabd-f4e7da644bc8"]
}, Open  ]],
Cell[21381, 653, 571, 12, 55, "Input",ExpressionUUID->"8a2dcb23-0163-4b01-bff0-b70f78e29f8a"],
Cell[21955, 667, 154, 3, 31, "Input",ExpressionUUID->"ecf2ff28-f779-40a7-9e80-09a6ea286ba8"],
Cell[CellGroupData[{
Cell[22134, 674, 267, 7, 31, "Input",ExpressionUUID->"878ca839-5436-412c-84a4-86dd14e8dc92"],
Cell[22404, 683, 3750, 113, 73, "Output",ExpressionUUID->"98f4f018-4e81-48e0-ac18-b324c437c18f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26191, 801, 209, 3, 31, "Input",ExpressionUUID->"3bb2c5b9-7993-429c-b29d-3698aa1df9b6"],
Cell[26403, 806, 4096, 119, 97, "Output",ExpressionUUID->"e9321a78-8f44-4599-bcb2-02487f4f8d8f"]
}, Open  ]],
Cell[30514, 928, 144, 2, 31, "Input",ExpressionUUID->"2771da05-6ed5-4a9a-8e9e-10022d3fd570"],
Cell[30661, 932, 152, 3, 31, "Input",ExpressionUUID->"2a9db447-b50e-41fa-a233-b535203c589b"],
Cell[30816, 937, 499, 12, 31, "Input",ExpressionUUID->"7b17b01c-0199-45b2-8346-1e9bf807fef8"],
Cell[31318, 951, 152, 3, 31, "Input",ExpressionUUID->"2dc0274a-210b-43c4-b2f1-fe087ffb9607"],
Cell[31473, 956, 405, 8, 31, "Input",ExpressionUUID->"c12175ae-0d94-452a-bf39-d4dffe56f2bc"],
Cell[CellGroupData[{
Cell[31903, 968, 1952, 61, 93, "Input",ExpressionUUID->"e39f8306-6527-4b9e-8056-984c6e25276a"],
Cell[33858, 1031, 1785, 56, 43, "Output",ExpressionUUID->"5bbd00c6-782c-4ddc-9c66-4579b2fcb087"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35680, 1092, 515, 12, 31, "Input",ExpressionUUID->"be80e725-720d-4bbb-bb92-93b98b3f021f"],
Cell[36198, 1106, 1760, 55, 43, "Output",ExpressionUUID->"6f11fea7-755b-4034-9d34-d7bc0fc91cb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37995, 1166, 319, 6, 31, "Input",ExpressionUUID->"082e5f3a-ba65-4913-834a-09c64a405e8c"],
Cell[38317, 1174, 773, 24, 43, "Output",ExpressionUUID->"8c568aab-d8e8-41df-bf54-1d35da345bad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39127, 1203, 622, 18, 31, "Input",ExpressionUUID->"e297cb69-f5a1-4083-b6e4-bde998f0a521"],
Cell[39752, 1223, 662, 18, 35, "Output",ExpressionUUID->"c2eabca2-c698-4220-9568-8e82b8ca8734"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40451, 1246, 139, 2, 31, "Input",ExpressionUUID->"555d052c-c269-4d13-adcf-7a98a6eef652"],
Cell[40593, 1250, 1022, 28, 83, "Output",ExpressionUUID->"04924d8a-423e-4a3a-aad5-de2a80dc5bb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41652, 1283, 304, 8, 31, "Input",ExpressionUUID->"10f2b2c3-cc32-4833-a051-9c1f367a06c5"],
Cell[41959, 1293, 1377, 40, 94, "Output",ExpressionUUID->"a1299763-eea7-4c19-8a3a-0b8909c929cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43373, 1338, 430, 12, 31, "Input",ExpressionUUID->"3a9bd7bd-7c44-4f3b-955b-fcd31627b0bd"],
Cell[43806, 1352, 996, 29, 55, "Output",ExpressionUUID->"f56b5770-54e6-4bba-8948-4cec29424c79"]
}, Open  ]],
Cell[44817, 1384, 201, 4, 31, "Input",ExpressionUUID->"f59d5c6e-5d37-4de2-9bbd-ee8bcad51b3d"],
Cell[45021, 1390, 154, 3, 31, "Input",ExpressionUUID->"acb0d3fa-8a11-428c-a32e-555df5177172"],
Cell[CellGroupData[{
Cell[45200, 1397, 584, 17, 31, "Input",ExpressionUUID->"8b1d3330-c5e4-42d4-aff9-1e8d3fb20bc7"],
Cell[45787, 1416, 542, 16, 35, "Output",ExpressionUUID->"6aa3ae4b-53aa-432e-875d-d15a24285e3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46366, 1437, 139, 2, 31, "Input",ExpressionUUID->"07f9c3cd-e3cc-4bc7-93c0-ccf2d2bed2e5"],
Cell[46508, 1441, 897, 25, 83, "Output",ExpressionUUID->"a0d5ce26-dce7-4539-842c-a45378f9dfd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47442, 1471, 175, 4, 31, "Input",ExpressionUUID->"80d48867-9b98-43bf-9a41-6a3d401b5465"],
Cell[47620, 1477, 914, 29, 35, "Output",ExpressionUUID->"ff234d63-a687-45ce-899d-f61f89088634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48571, 1511, 949, 28, 31, "Input",ExpressionUUID->"a20d01a6-e984-4906-b641-69f86bf54f30"],
Cell[49523, 1541, 1289, 39, 68, "Output",ExpressionUUID->"7894c459-c0d9-4b24-bf16-9c0f058911c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50849, 1585, 175, 4, 31, "Input",ExpressionUUID->"b8ffaf8f-1bd9-4d9c-b357-5512c477d0cd"],
Cell[51027, 1591, 918, 29, 35, "Output",ExpressionUUID->"566fba14-3e67-4db5-9caf-23e1cea6c8e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51982, 1625, 951, 28, 31, "Input",ExpressionUUID->"6d22382d-0a06-4f9e-b438-9d9e5456d606"],
Cell[52936, 1655, 1293, 39, 68, "Output",ExpressionUUID->"b552d639-103b-4f05-bbeb-337c82d3da8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54266, 1699, 305, 8, 31, "Input",ExpressionUUID->"6526d2df-6c78-4313-8bd6-542a98adad64"],
Cell[54574, 1709, 3681, 104, 122, "Output",ExpressionUUID->"b939e9b7-1c5b-4067-bc0f-1303d73ae889"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58292, 1818, 3708, 103, 123, "Input",ExpressionUUID->"aab02818-78e2-4eeb-9df2-c1ebb1ae9bf3"],
Cell[62003, 1923, 1240, 39, 62, "Output",ExpressionUUID->"5c8fa45b-0388-4362-8255-a20275a9fba3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63280, 1967, 308, 8, 31, "Input",ExpressionUUID->"3c22fa2e-af4a-45a5-9ab7-d0cbda901e09"],
Cell[63591, 1977, 6366, 169, 338, "Output",ExpressionUUID->"32073c8c-08ac-4d2e-9fc3-3ac3467a9e37"]
}, Open  ]],
Cell[69972, 2149, 339, 7, 31, "Input",ExpressionUUID->"fdc779e4-d371-44ad-834d-6d221c5cdb0b"]
}
]
*)



==> anc/hZZprime.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      9301,        304]
NotebookOptionsPosition[      8653,        284]
NotebookOutlinePosition[      8995,        299]
CellTagsIndexPosition[      8952,        296]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"v", "+", "h"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"vF", "+", "s"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "^", "2"}], 
        RowBox[{
         RowBox[{"Tan", "[", "w", "]"}], "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"H", "^", "2"}]}], 
        RowBox[{"Tan", "[", "w", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"H", "^", "2"}], 
        RowBox[{"Tan", "[", "x", "]"}], 
        RowBox[{"Tan", "[", "w", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"H", "^", "2"}]}], 
        RowBox[{"Tan", "[", "w", "]"}]}], ",", 
       RowBox[{"H", "^", "2"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"H", "^", "2"}]}], 
        RowBox[{"Tan", "[", "x", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "^", "2"}], 
        RowBox[{"Tan", "[", "x", "]"}], 
        RowBox[{"Tan", "[", "w", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"H", "^", "2"}]}], 
        RowBox[{"Tan", "[", "x", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Tan", "[", "x", "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H", "^", "2"}], "+", 
          RowBox[{"4", 
           RowBox[{"q", "^", "2"}], " ", 
           RowBox[{"T", "^", "2"}]}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", "w", "]"}]}], 
      RowBox[{"Sin", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", "w", "]"}]}], 
      RowBox[{"Sin", "[", "z", "]"}]}], ",", 
     RowBox[{"Cos", "[", "z", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", "w", "]"}]}], 
      RowBox[{"Cos", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], 
      RowBox[{"Cos", "[", "z", "]"}]}], ",", 
     RowBox[{"Sin", "[", "z", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M23", " ", "=", " ", 
  RowBox[{"O2", ".", "M", ".", "O3"}]}]}], "Input",
 CellChangeTimes->{{3.744446431580517*^9, 3.74444643733946*^9}, {
  3.744446469882856*^9, 3.7444465214430227`*^9}, {3.7444465596828003`*^9, 
  3.744446670608635*^9}, {3.744449765169407*^9, 
  3.7444497876094227`*^9}},ExpressionUUID->"ee9a0089-b970-49bb-a7f3-\
05d1d10a2b76"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Cos", "[", "w", "]"}]}], " ", 
   RowBox[{"Sin", "[", "z", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Cos", "[", "z", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "w", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"Sin", "[", "z", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"Sin", "[", "w", "]"}], " ", 
   RowBox[{"Sin", "[", "z", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "+", "v"}], ")"}], "2"]}], " ", 
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sin", "[", "w", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "w", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"Sin", "[", "z", "]"}], " ", 
      RowBox[{"Tan", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", "z", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "+", "v"}], ")"}], "2"]}], " ", 
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h", "+", "v"}], ")"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"s", "+", "vF"}], ")"}], "2"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "z", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "x", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.744449791868137*^9},ExpressionUUID->"f66d074a-953a-48d7-8cd0-\
ccf39e2db947"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "M23", "]"}]], "Input",
 NumberMarks->False,ExpressionUUID->"fd3b8279-fe60-4072-8937-d3a550691ddf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
   RowBox[{"Sin", "[", "w", "]"}], " ", 
   RowBox[{"Sin", "[", "z", "]"}], " ", 
   RowBox[{"Tan", "[", "w", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sec", "[", "w", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sin", "[", "z", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
   RowBox[{"Cos", "[", "w", "]"}], " ", 
   RowBox[{"Sin", "[", "z", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Cos", "[", "z", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "w", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sin", "[", "z", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", "z", "]"}], " ", 
   RowBox[{"Tan", "[", "x", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "+", "v"}], ")"}], "2"]}], " ", 
      RowBox[{"Cos", "[", "w", "]"}], " ", 
      RowBox[{"Cos", "[", "z", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"h", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"Cos", "[", "z", "]"}], " ", 
      RowBox[{"Sin", "[", "w", "]"}], " ", 
      RowBox[{"Tan", "[", "w", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"h", "+", "v"}], ")"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"s", "+", "vF"}], ")"}], "2"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "z", "]"}], " ", 
      RowBox[{"Tan", "[", "x", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.744449959352477*^9},ExpressionUUID->"ec959a5c-d12f-4c43-bef0-\
ba5e3ee95c4c"]
}, Open  ]]
},
WindowSize->{1379, 1026},
WindowMargins->{{Automatic, 22}, {-16, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2770, 89, 147, "Input",ExpressionUUID->"ee9a0089-b970-49bb-a7f3-05d1d10a2b76"],
Cell[3353, 113, 2902, 90, 103, "Output",ExpressionUUID->"f66d074a-953a-48d7-8cd0-ccf39e2db947"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6292, 208, 139, 2, 31, "Input",ExpressionUUID->"fd3b8279-fe60-4072-8937-d3a550691ddf"],
Cell[6434, 212, 2203, 69, 101, "Output",ExpressionUUID->"ec959a5c-d12f-4c43-bef0-ba5e3ee95c4c"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


